A Conservation Law Method in Optimization

We propose some algorithms to find local minima in nonconvex optimization and to obtain global minima in some degree from the Newton Second Law without friction. With the key observation of the velocity observable and controllable in the motion, the algorithms simulate the Newton Second Law without friction based on symplectic Euler scheme. From the intuitive analysis of analytical solution, we give a theoretical analysis for the high-speed convergence in the algorithm proposed. Finally, we propose the experiments for strongly convex function, non-strongly convex function and nonconvex function in high-dimension.

==> experiment/nonconvex/shekel/func.m <==
function f = func(x,m)

% m is the input dimension
C = [4.0, 1.0, 8.0, 6.0, 3.0, 2.0, 5.0, 8.0, 6.0, 7.0;
     4.0, 1.0, 8.0, 6.0, 7.0, 9.0, 3.0, 1.0, 2.0, 3.6; 
     4.0, 1.0, 8.0, 6.0, 3.0, 2.0, 5.0, 8.0, 6.0, 7.0;
     4.0, 1.0, 8.0, 6.0, 7.0, 9.0, 3.0, 1.0, 2.0, 3.6];
beta = 0.1*[1; 2; 2; 4; 4; 6; 3; 7; 5; 5];
 
f = 0;
for i = 1:m
    f = f - [(x(1,1) - C(1,i))^2 + (x(2,1) - C(2,i))^2 + (x(3,1) - C(3,i))^2 + (x(4,1) - C(4,i))^2 + beta(i,1)]^(-1);
end

    
 

==> experiment/nonconvex/shekel/grad.m <==
function f = grad(x,m)

% m is the input dimension
C = [4.0, 1.0, 8.0, 6.0, 3.0, 2.0, 5.0, 8.0, 6.0, 7.0;
     4.0, 1.0, 8.0, 6.0, 7.0, 9.0, 3.0, 1.0, 2.0, 3.6; 
     4.0, 1.0, 8.0, 6.0, 3.0, 2.0, 5.0, 8.0, 6.0, 7.0;
     4.0, 1.0, 8.0, 6.0, 7.0, 9.0, 3.0, 1.0, 2.0, 3.6];
beta = 0.1*[1; 2; 2; 4; 4; 6; 3; 7; 5; 5];
 
f = zeros(4,1);
for i = 1:m
     f  = f + 2*[(x(1,1) - C(1,i)); (x(2,1) - C(2,i)); (x(3,1) - C(3,i)); (x(4,1) - C(4,i)) ]* ...
                 [(x(1,1) - C(1,i))^2 + (x(2,1) - C(2,i))^2 + ...
                  (x(3,1) - C(3,i))^2 + (x(4,1) - C(4,i))^2 + beta(i,1)]^(-2);
end


==> experiment/nonconvex/shekel/shekel.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Author: Bin Shi
% Aug-23-2017     For finding global minima: shekel
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
clear;
clc;

% set the parameter
maxiter = 3000;        % maximum iterative times
h       = 0.01;       % step length
n       = 4;          % dimension 
mm      = 10;

% set initial position, velocity and potential
x      = zeros(n, maxiter);
v      = zeros(n, maxiter);
pot    = zeros(1, maxiter);
record = zeros(1, maxiter);

% for the step: first and second
x(1:n, 1)   = 10*ones(n,1);
v(1:n, 1)   = zeros(n, 1);
pot(1, 1)   = func(x(1:n, 1), mm);

v(1:n, 2)   = v(1:n, 1) - h * grad(x(1:n, 1), mm);
x(1:n, 2)   = x(1:n, 1) + h * v(1:n, 2);
pot(1, 2)   = func(x(1:n, 2), mm);

for i = 2 : 1 : (maxiter - 1)
    
    v(1:n, i+1) = v(1:n, i) - h * grad(x(1:n, i), mm);
    x(1:n, i+1) = x(1:n, i) + h *      v(1:n, i+1);
    
    if norm(v(1:n,i), 2) >= norm(v(1:n,i-1), 2) && norm(v(1:n,i), 2) >= norm(v(1:n,i+1), 2)
       record(i) = 1;
    else
       record(i) = 0;
    end
    
    pot(1, i+1) = func(x(1:n, i+1), mm);
end

track = i;




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% implement the decreasing process: find global minima
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

epsilon   = 1e-6;
ind = find(record == 1);
x(:, ind)
pot(ind)
x_restart = x(:, ind);

num = size(x_restart, 2);
min_local = zeros(num,1);

for i = 1:num
    
    m = 200;
    
    % initialize the variable
    xc = zeros(n, m);
    fc = zeros(1, m);
    
    xc(1:n,1) = x_restart(:,i);
    fc(1,1)   = func(xc(1:n, 1), mm);
    
    % the iterative process
    x_iter = zeros(n, 1);
    x_iter = xc(1:n, 1) ;
    v_iter = zeros(n,1) ;
    v_next = zeros(n,1) ;
    
    j = 1;
    
    while(norm(grad(x_iter,mm)) > epsilon && j < m)
        
       v_next = v_iter - h*grad(x_iter, mm);
       if norm(v_next, 2) <= norm(v_iter, 2)
           v_iter = zeros(n, 1);
       else
           v_iter = v_next;
       end
       x_iter = x_iter + h*v_iter;
       j = j + 1;
       xc(1:n, j) = x_iter;
       fc(1,j) = func(x_iter, mm);
    end
    x_local(1:n,i)   = xc(1:n,j);
    min_local(i,1) = min(fc);
    
end

    x_local
    min_local         






















































